Radiated Angular Momentum and Dissipative Effects in Classical Scattering

We present a new formula for the angular momentum $J^{\mu\nu}$ carried away by gravitational radiation in classical scattering. This formula, combined with the known expression for the radiated linear momentum $P^\mu$, completes the set of radiated Poincare charges due to scattering. We parametrize $P^\mu$ and $J^{\mu\nu}$ by non-perturbative form factors and derive exact relations using the Poincare algebra. There is a contribution to $J^{\mu\nu}$ due to static (zero-frequency) modes, which can be derived from Weinberg's soft theorem. Using tools from scattering amplitudes and effective field theory, we calculate the radiated $J^{\mu\nu}$ due to the scattering of two spinless particles to third order in Newton's constant $G$, but to all orders in velocity. Our form-factor analysis elucidates a novel relation found by Bini, Damour, and Geralico between energy and angular momentum loss at $\mathcal{O}(G^3)$. Our new results have several nontrivial implications for binary scattering at $\mathcal{O}(G^4)$. We give a procedure to bootstrap an effective radiation reaction force from the loss of Poincare charges due to scattering.

==> anc/Jrad_G3.m <==
(* ::Package:: *)

(* 
This file is associated with "Radiated Angular Momentum in Classical Scattering" 
by A. Manohar, A. Ridgway, C.-H. Shen

Parameters:
m1,m2 are the masses of particle 1 and 2
M=m1+m2
nu=m1*m2/(m1+m2)^2
b is magnitude of the relative impact parameter
sigma: p1.p2/(m1*m2)

The functions of sigma in Table 1 are given by
I(sigma)=iSigma, E(sigma)=eSigma, C(sigma)=cSigma, D(sigma)=dSigma

The coefficients in E(sigma) and C(sigma) are
f1,f2,f3
g1,g2,g3

For readers' convenience, we also provide the form factors in Eq. 5 at G^2 and G^3
F_{i,j} is given by formF[i,j]
G_{i,j} is given by formG[i,j]
H_{12,j} is given by formH[12,j]
where denotes the order in G expansion, defined in C3.
*)


(* Results first derived by H. Herrmann, J. Parra-Martinez, M. S. Ruf, and M. Zeng in 2101.07255*)
eSigma=Pi*(f1+f2 Log[(sigma+1)/2]+f3 (sigma ArcSinh[((sigma-1)/2)^(1/2)])/(sigma^2-1)^(1/2));
f1=(210*sigma^6-552*sigma^5+339*sigma^4-912*sigma^3+3148*sigma^2-3336*sigma+1151)/(48(sigma^2-1)^(3/2));
f2=(-((35*sigma^4+60*sigma^3-150*sigma^2+76*sigma-5)/(8(sigma^2-1)^(1/2))));
f3=(((2*sigma^2-3)(35*sigma^4-30*sigma^2+11))/(8(sigma^2-1)^(3/2)));


iSigma=(-(16/3)+(2*sigma^2)/(sigma^2-1)+4(2*sigma^2-3)/(sigma^2-1)*(sigma ArcSinh[((sigma-1)/2)^(1/2)])/(sigma^2-1)^(1/2));


cSigma=Pi*(g1+g2*Log[(sigma+1)/2]+g3*(sigma ArcSinh[((sigma-1)/2)^(1/2)])/(sigma^2-1)^(1/2));
dSigma=3*Pi*(5 sigma^2-1)/8*iSigma;


g1=1/(24(sigma^2-1)^2) (-237+386*sigma+111*sigma^2-683*sigma^3+537*sigma^4+240*sigma^5-411*sigma^6+105*sigma^7);
g2=1/(4(sigma^2-1)) (-62+155*sigma+16*sigma^2-70*sigma^3-90*sigma^4+35*sigma^5);
g3=-1/(4(sigma^2-1)^2) (2*sigma^2-3)*(-12+19*sigma+72*sigma^2-70*sigma^3-60*sigma^4+35*sigma^5);


(* Form factors at G^2 *)
formF[1,2]=0;
formF[2,2]=0;
formF[3,2]=0;
formG[1,2]=(nu M^2 (2*sigma^2-1))/(sigma^2-1)^(1/2) iSigma;
formG[2,2]=(nu M^2 (2*sigma^2-1))/(sigma^2-1)^(1/2) iSigma;
formH[12,2]=0;


(* Form factors at G^3 *)
formF[1,3]=(m2^2*m1)/(sigma+1) eSigma;
formF[2,3]=(m1^2*m2)/(sigma+1) eSigma;
formF[3,3]=0;
formG[1,3]=(m1*m2)/(sigma^2-1)^(1/2) (m2*cSigma+(m1+m2)*dSigma-(m1+m2*sigma)/(M^2(1+2*nu*(sigma-1))) (m1*m2*(sigma^2-1)^(1/2))/(sigma+1) eSigma);
formG[2,3]=(m1*m2)/(sigma^2-1)^(1/2) (m1*cSigma+(m1+m2)*dSigma-(m2+m1*sigma)/(M^2(1+2*nu*(sigma-1))) (m1*m2*(sigma^2-1)^(1/2))/(sigma+1) eSigma);
formH[12,3]=-b*(m1^2-m2^2) 1/(sigma^2-1) (2*sigma^2-1)^2/(sigma^2-1) iSigma;

